Driver Positioning and Incentive Budgeting with an Escrow Mechanism for Ridesharing Platforms

Drivers on the Lyft rideshare platform do not always know where the areas of supply shortage are in real time. This lack of information hurts both riders trying to find a ride and drivers trying to determine how to maximize their earnings opportunity. Lyft's Personal Power Zone (PPZ) product helps the company to maintain high levels of service on the platform by influencing the spatial distribution of drivers in real time via monetary incentives that encourage them to reposition their vehicles. The underlying system that powers the product has two main components: (1) a novel 'escrow mechanism' that tracks available incentive budgets tied to locations within a city in real time, and (2) an algorithm that solves the stochastic driver positioning problem to maximize short-run revenue from riders' fares. The optimization problem is a multiagent dynamic program that is too complicated to solve optimally for our large-scale application. Our approach is to decompose it into two subproblems. The first determines the set of drivers to incentivize and where to incentivize them to position themselves. The second determines how to fund each incentive using the escrow budget. By formulating it as two convex programs, we are able to use commercial solvers that find the optimal solution in a matter of seconds. Rolled out to all 320 cities in which Lyft's operates in a little over a year, the system now generates millions of bonuses that incentivize hundreds of thousands of active drivers to optimally position themselves in anticipation of ride requests every week. Together, the PPZ product and its underlying algorithms represent a paradigm shift in how Lyft drivers drive and generate earnings on the platform. Its direct business impact has been a 0.5% increase in incremental bookings, amounting to tens of millions of dollars per year.

==> example.m <==
rand('seed',0); 
randn('seed',0);

m = 1000;
n = 3000;
p = 10/n;

x0 = sprandn(n,1,p);
A = randn(m,n);
A = A*spdiags(1./sqrt(sum(A.^2))',0,n,n);
b = A*x0 + sqrt(0.001)*randn(m,1);

tic
cvx_begin
    variable x(n)
    minimize(0.5*sum_square(A*x - b) + norm(x,1))
cvx_end
toc

prox_f = @(v,lambda) (1/(1 + lambda))*(v - b) + b;
prox_g = @(v,lambda) max(0, v - lambda) - max(0, -v - lambda);
x_admm = admm(prox_f, prox_g, A);

